Narrow absorption line variability in repeat quasar observations from the Sloan Digital Sky Survey

We present the results from a time domain study of absorption lines detected in quasar spectra with repeat observations from the Sloan Digital Sky Survey Data Release 7 (SDSS DR7). Beginning with over 4500 unique time separation baselines of various absorption line species identified in the SDSS DR7 quasar spectra, we create a catalogue of 2522 quasar absorption line systems with two to eight repeat observations, representing the largest collection of unbiased and homogeneous multi-epoch absorption systems ever published. To investigate these systems for time variability of narrow absorption lines, we refine this sample based on the reliability of the system detection, the proximity of pixels with bright sky contamination to individual absorption lines, and the quality of the continuum fit. Variability measurements of this sub-sample based on the absorption line equivalent widths yield a total of 33 systems with indications of significantly variable absorption strengths on time-scales ranging from one day to several years in the rest frame of the absorption system. Of these, at least 10 are from a class known as intervening absorption systems caused by foreground galaxies along the line of sight to the background quasar. This is the first evidence of possible absorption line variability detected in intervening systems, and their short time-scale variations suggest that small-scale structures (~10-100 au) are likely to exist in their host foreground galaxies.

==> anc/table3.dat <==
Title: Narrow Absorption Line Variability in Repeat Quasar Observations from the Sloan Digital Sky Survey
Authors: Hacker T.L., Brunner R.J., Lundgren B.F., and York D.G.
Table: Variable NAL systems catalogue
---------------------------------------------------------------------------------------------------------
Column		Label		Explanation
  1		System		System number index
  2		SDSS J		SDSS object designation
  3		RA		Right ascension in decimal degrees (J2000)
  4		DEC		Decination in decimal degrees (J2000)
  5		z_qso 		Quasar redshift (Hewett & Wild 2010)
  6		z_abs		NAL system redshift
  7		beta		NAL system velocity (v/c) in the quasar rest frame
  8		Plate_1		SDSS spectroscopic plate number - first observation
  9		Fiber_1		SDSS fiber ID - first observation
  10		MJD_1		SDSS MJD - first observation
  11		Plate_2		SDSS plate ID - second observation
  12		Fiber_2		SDSS fiber ID - second observation
  13		MJD_2		SDSS MJD - second observation
  14		t_rest		Time between observation in the QSO rest frame (days)
  15		Ion		Absorption line ion
  16		lambda_0	Absorption line rest wavelength (A)
  17		EW_1		Absorption line equivalent width - first observation (A)
  18		e_EW_1		Absorption line equivalent width error - first observation (A)
  19		flag_1		Absorption line flag* - first observation
  20		EW_2		Absorption line equivalent width - second observation (A)
  21		e_EW_2		Absorption line equivalent width error - second observation (A)
  22		flag_2		Absorption line flag* - second observation
---------------------------------------------------------------------------------------------------------
* Flag conditions (see Section 3):
	a - alternate line identification
	b - proximity of masked pixels
	c - questionable continuum fit
---------------------------------------------------------------------------------------------------------

       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940     FeI      2484.00     0.723700    0.0779927           0.674728    0.0519952   a  
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940    FeII      2344.20      1.78718     0.137848   c        1.18198     0.137848      
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940    FeII      2374.40     0.740629     0.121524   c       0.680169     0.104595      
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940    FeII      2382.80      1.34583     0.128779   c        1.19045     0.103990      
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940    FeII      2586.70      1.71947     0.148730           0.952842    0.0894800      
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940    FeII      2600.20      1.63120     0.144498            1.61850     0.107618      
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940     MgI      2853.00     0.411125    0.0979444           0.591898    0.0943168      
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940    MgII      2796.40      2.54232     0.148730            2.62878     0.105200      
       1   082033.97+432751.8       125.14157       43.464397      2.40940     0.654000     0.618974     547      88   51959     547     109   52207      149.940    MgII      2803.50      2.22007     0.142080            2.42684     0.116687      
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722     FeI      2523.60     0.245554    0.0605627           0.404669    0.0506524   a  
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722    FeII      2260.80     0.749326    0.0490007           0.622695    0.0462479   c  
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722    FeII      2344.20     0.610582    0.0512030           0.541761    0.0473490   a  
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722    FeII      2374.40     0.246105    0.0704729           0.219677    0.0649672      
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722    FeII      2382.80     0.682156    0.0715741           0.382095    0.0407422      
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722    FeII      2586.70     0.307218    0.0814843           0.200958    0.0523041      
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722    MgII      2796.40      1.13307    0.0545064            1.14243    0.0611133      
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722    MgII      2803.50      1.10279    0.0770798           0.748775    0.0467984      
       2   140323.39-000606.9       210.84747     -0.10192088      2.47130     0.816300     0.570138     301      36   51641     301      39   51942      165.722     ZnI      2139.20     0.323735    0.0776304   c       0.466333    0.0721247   c  
       3   151652.69-005834.8       229.21954     -0.97636295      1.72730     0.695300     0.442594     312     125   51689     923     608   52404      421.754    FeII      2344.20     0.878901     0.153955            1.10364     0.120923   a  
       3   151652.69-005834.8       229.21954     -0.97636295      1.72730     0.695300     0.442594     312     125   51689     923     608   52404      421.754    FeII      2374.40     0.394620     0.116793   a       0.377514     0.117383      
       3   151652.69-005834.8       229.21954     -0.97636295      1.72730     0.695300     0.442594     312     125   51689     923     608   52404      421.754    FeII      2382.80     0.717277     0.129181           0.991565     0.147467      
       3   151652.69-005834.8       229.21954     -0.97636295      1.72730     0.695300     0.442594     312     125   51689     923     608   52404      421.754    FeII      2586.70     0.516723     0.132130   a       0.645903    0.0790421      
       3   151652.69-005834.8       229.21954     -0.97636295      1.72730     0.695300     0.442594     312     125   51689     923     608   52404      421.754    FeII      2600.20     0.891288     0.116793   a       0.746771    0.0843509      
       3   151652.69-005834.8       229.21954     -0.97636295      1.72730     0.695300     0.442594     312     125   51689     923     608   52404      421.754    MgII      2796.40     0.942606    0.0796319            1.14080    0.0990975      
       3   151652.69-005834.8       229.21954     -0.97636295      1.72730     0.695300     0.442594     312     125   51689     923     608   52404      421.754    MgII      2803.50     0.872412    0.0790421            1.42925     0.113254      
       4   215421.13-074430.0       328.58804      -7.7416953      1.63600     0.652100     0.435947     644     637   52149     644     630   52173      14.5270    FeII      2382.80      1.27414     0.154349           0.987228     0.139822      
       4   215421.13-074430.0       328.58804      -7.7416953      1.63600     0.652100     0.435947     644     637   52149     644     630   52173      14.5270    FeII      2586.70     0.641002     0.170087   b       0.512076    0.0974517      
       4   215421.13-074430.0       328.58804      -7.7416953      1.63600     0.652100     0.435947     644     637   52149     644     630   52173      14.5270    FeII      2600.20     0.700321    0.0968464           0.444283    0.0647660      
       4   215421.13-074430.0       328.58804      -7.7416953      1.63600     0.652100     0.435947     644     637   52149     644     630   52173      14.5270     MgI      2853.00     0.486048     0.118637   a       0.406755    0.0950306      
       4   215421.13-074430.0       328.58804      -7.7416953      1.63600     0.652100     0.435947     644     637   52149     644     630   52173      14.5270    MgII      2796.40      1.82192     0.200351   a       0.881303    0.0623449      
       4   215421.13-074430.0       328.58804      -7.7416953      1.63600     0.652100     0.435947     644     637   52149     644     630   52173      14.5270    MgII      2803.50     0.998124    0.0980570   c       0.893408    0.0623449      
       5   025743.72+011144.5       44.432216       1.1957185      1.71120     0.767000     0.403739     410     565   51816     708     604   52175      203.169    FeII      2382.80      1.06112     0.157329           0.771364     0.139219      
       5   025743.72+011144.5       44.432216       1.1957185      1.71120     0.767000     0.403739     410     565   51816     708     604   52175      203.169    FeII      2586.70     0.718732     0.186191           0.692134     0.145444      
       5   025743.72+011144.5       44.432216       1.1957185      1.71120     0.767000     0.403739     410     565   51816     708     604   52175      203.169    FeII      2600.20     0.911715     0.201471            1.00679     0.181098      
       5   025743.72+011144.5       44.432216       1.1957185      1.71120     0.767000     0.403739     410     565   51816     708     604   52175      203.169     MgI      2853.00     0.804754     0.108093           0.348048     0.100170      
       5   025743.72+011144.5       44.432216       1.1957185      1.71120     0.767000     0.403739     410     565   51816     708     604   52175      203.169    MgII      2796.40      1.02716     0.122241            1.26486     0.142049      
       5   025743.72+011144.5       44.432216       1.1957185      1.71120     0.767000     0.403739     410     565   51816     708     604   52175      203.169    MgII      2803.50     0.943407     0.123939            1.57612     0.164120      
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194   AlIII      1854.70     0.538726     0.131539           0.632857    0.0441528      
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194      CI      1560.30      1.17158    0.0260624   c        1.21206    0.0211566   ac 
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194      CI      1656.90     0.649721    0.0328080   c       0.455326    0.0303551   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194     CIV      1548.20     0.963697    0.0275955   c       0.920464    0.0223830   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194     CIV      1550.80     0.961244    0.0297418   c        1.02410    0.0223830   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    FeII      2382.80     0.977494    0.0600969            1.00356    0.0533513      
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    FeII      1608.40     0.818054    0.0291286   c       0.727908    0.0266757   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    FeII      2374.40     0.611700    0.0683755   b       0.480775    0.0423131   b  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    MgII      2796.40      1.12283     0.107316            1.71245    0.0944380      
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    MgII      2803.50      1.33409     0.131539            1.36230    0.0975041      
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    NiII      1317.20      1.00141    0.0784939   c        1.10106    0.0518182   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    NiII      1370.10     0.802416    0.0367940   c       0.719936    0.0367940   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    NiII      1741.60      1.40982    0.0266757   c        1.34451    0.0312749   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194     SII      1250.60      1.04863     0.145336   bc       1.00478     0.134298   c  
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194     SII      1253.80     0.991599     0.130925   bc       1.01950     0.134605   abc
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    SiII      1260.40     0.920770     0.107929   c        1.09094     0.132152   ac 
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    SiII      1526.70      1.15073    0.0285154   c        1.18231    0.0236095   ac 
       6   012403.77+004432.6       21.015715      0.74243717      3.82200      2.26140     0.372250     399     375   51817     696     489   52209      120.194    SiIV      1393.80      1.06979    0.0297418   c        1.08696    0.0334212   c  
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    AlII      1670.80     0.789568    0.0326005   ac      0.477478     0.100187   c  
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475   AlIII      1854.70     0.463563    0.0536715   a       0.312885    0.0938258      
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475     CIV      1548.20     0.775653    0.0485032           0.966485    0.0930306      
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475     CIV      1550.80     0.241323    0.0564545   a       0.327993    0.0966088   c  
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    FeII      1608.40     0.379676    0.0449251           0.337534    0.0826939   c  
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    FeII      2374.40      1.10603    0.0926331   a       0.477478     0.118872   a  
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    FeII      2382.80      1.64434    0.0858744            1.61333     0.141136      
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    FeII      2586.70      1.32668    0.0807061   a        1.12114     0.126426   a  
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    FeII      2600.20      1.68648    0.0767304            1.67495     0.142329      
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    MgII      2796.40      2.60963    0.0731523            2.64024     0.136365      
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    MgII      2803.50      2.40329    0.0834890   a        2.45020     0.142329      
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    NiII      1709.60     0.865106    0.0218662   ac      0.844830    0.0429372   ac 
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    NiII      1741.60     0.393591    0.0445275           0.185266    0.0520813      
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475    SiII      1526.70     0.583628    0.0608277           0.681032    0.0985966   c  
       7   092655.98+254830.5       141.73328       25.808486      2.57730      1.51530     0.338340    2294     350   53733    2294     357   54524      314.475     ZnI      2139.20     0.181688    0.0425397           0.296187    0.0739474   a  
       8   075105.17+272116.8       117.77157       27.354682      2.11530      1.20120     0.333999     858     374   52316    2075      16   53730      642.377    FeII      2382.80     0.698255     0.144921           0.402053    0.0545157      
       8   075105.17+272116.8       117.77157       27.354682      2.11530      1.20120     0.333999     858     374   52316    2075      16   53730      642.377    FeII      2586.70      1.23160     0.199891           0.298474    0.0663275      
       8   075105.17+272116.8       117.77157       27.354682      2.11530      1.20120     0.333999     858     374   52316    2075      16   53730      642.377    MgII      2796.40     0.683264     0.120389   a       0.653280    0.0626931   ab 
       8   075105.17+272116.8       117.77157       27.354682      2.11530      1.20120     0.333999     858     374   52316    2075      16   53730      642.377    MgII      2803.50     0.672361     0.119480           0.644194    0.0663275   b  
       8   075105.17+272116.8       117.77157       27.354682      2.11530      1.20120     0.333999     858     374   52316    2075      16   53730      642.377     ZnI      2139.20     0.654643     0.122206   ac      0.497456    0.0672361   ac 
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191    FeII      2344.20     0.246707    0.0739581           0.886957    0.0879939      
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191    FeII      2374.40     0.328763     0.107428           0.525804     0.106888      
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191    FeII      2382.80      1.45865     0.110127   a        1.52289     0.114986      
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191    FeII      2586.70     0.782768     0.102570   a       0.961995     0.102030      
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191    FeII      2600.20      1.68214     0.106349            1.58227    0.0977111      
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191     MgI      2853.00     0.441589     0.130641           0.430253     0.105269      
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191    MgII      2796.40      2.76884     0.112287            2.55830     0.102570      
       9   024603.68-003211.7       41.515351     -0.53661613      1.60230     0.852400     0.327400     409     271   51871     707     191   52177      165.191    MgII      2803.50      2.20309     0.114986            1.99741    0.0998704      
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553    FeII      2344.20     0.731291    0.0313740           0.673157    0.0447541      
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553    FeII      2374.40     0.386177    0.0341423   a       0.375565    0.0373720      
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553    FeII      2382.80     0.925533    0.0304512           0.980437    0.0452155      
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553    FeII      2586.70     0.630710    0.0304512           0.590569    0.0470610   a  
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553    FeII      2600.20     0.950448    0.0281443           0.966135    0.0429086      
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553     MgI      2853.00     0.235305    0.0516748           0.437852    0.0558273      
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553    MgII      2796.40      1.50457    0.0433699   a        1.64252    0.0479838      
      10   171748.76+275532.5       259.45319       27.925687      1.93990      1.16740     0.295742     979     364   52427     980     232   52431      1.84553    MgII      2803.50      1.12716    0.0332195            1.38645    0.0461382      
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827    AlII      1670.80     0.472234    0.0695631           0.414199    0.0918234      
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827     CIV      1548.20      1.27678    0.0993759            1.01045     0.102556      
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827     CIV      1550.80     0.304885    0.0632031           0.290575    0.0795007      
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827    FeII      2382.80     0.359741    0.0540605   a       0.845093    0.0806932   a  
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827    FeII      2600.20     0.465874    0.0834758           0.338673    0.0719482   a  
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827    MgII      2796.40      1.39723    0.0723457            1.54629    0.0795007      
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827    MgII      2803.50      1.17184    0.0791032            1.13885    0.0810908      
      11   131347.68+294201.3       198.44869       29.700384      2.06140      1.51570     0.193837    2009     575   53857    2009     582   53904      18.6827    SiII      1526.70     0.147076    0.0480979           0.274675    0.0687681      
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    CaII      3934.80     0.954320     0.223432   bc      0.500828     0.123077   bc 
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    CaII      3969.60     0.910296     0.134911   bc       1.77609     0.558107   bc 
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    FeII      2344.20      1.29609     0.140592   a        1.54272     0.105562      
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    FeII      2374.40      1.05657     0.111716   a        1.19574    0.0942012      
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    FeII      2382.80     0.932544     0.119290            1.55692    0.0975148      
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    FeII      2586.70      1.39692     0.203077   b        1.55408     0.125917      
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    FeII      2600.20      1.65680     0.152899            1.56686    0.0970414      
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698     MgI      2853.00     0.571834     0.106036           0.620592    0.0653254   a  
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    MgII      2796.40      2.19172     0.170414   abc      2.09704     0.121657   b  
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    MgII      2803.50      1.93089     0.173728            1.70888     0.114083      
      12   024534.07+010813.7       41.391905       1.1371630      1.52900      1.11250     0.178034    1664     373   52965    1664     378   52973      3.78698    TiII      3384.70     0.287337    0.0710059           0.201183    0.0463905      
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561     CIV      1548.20      1.13602     0.153761            1.51956    0.0881608      
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561     CIV      1550.80     0.818090     0.184305            1.67679    0.0923258      
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    FeII      2344.20     0.685849     0.116622           0.275242    0.0555343   a  
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    FeII      2374.40     0.449481     0.139530   b       0.330082    0.0680296   b  
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    FeII      2382.80     0.783381     0.196453   b       0.806636     0.122176   ab 
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    FeII      2586.70     0.478637     0.120440   b       0.327653    0.0749714      
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    FeII      2600.20     0.793100     0.136059   b       0.852799     0.111763   a  
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    MgII      2796.40      1.04995     0.208948   bc      0.984346     0.111416   b  
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    MgII      2803.50     0.951026     0.221790   b        1.03155     0.104127   b  
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    SiII      1526.70     0.316199    0.0954496           0.389087    0.0951026   a  
      13   004806.05+004623.6       12.025268      0.77318142      2.36350      1.88110     0.153585     394     338   51812     394     329   51913      35.0561    SiIV      1393.80     0.894103    0.0721946   c       0.747631    0.0409566      
      14   152555.81+010835.4       231.48257       1.1431872      1.46290      1.11470     0.151257     313     521   51673    2954     281   54561      1365.68    FeII      2344.20     0.867735    0.0780253           0.314465    0.0534355      
      14   152555.81+010835.4       231.48257       1.1431872      1.46290      1.11470     0.151257     313     521   51673    2954     281   54561      1365.68    FeII      2382.80     0.889961    0.0680948           0.990211    0.0723507      
      14   152555.81+010835.4       231.48257       1.1431872      1.46290      1.11470     0.151257     313     521   51673    2954     281   54561      1365.68    FeII      2586.70      1.10559     0.104979   a       0.453019    0.0548541   a  
      14   152555.81+010835.4       231.48257       1.1431872      1.46290      1.11470     0.151257     313     521   51673    2954     281   54561      1365.68    FeII      2600.20      1.03750    0.0836998           0.765593    0.0520168      
      14   152555.81+010835.4       231.48257       1.1431872      1.46290      1.11470     0.151257     313     521   51673    2954     281   54561      1365.68     MgI      2853.00     0.441670    0.0690405           0.415662    0.0491796      
      14   152555.81+010835.4       231.48257       1.1431872      1.46290      1.11470     0.151257     313     521   51673    2954     281   54561      1365.68    MgII      2796.40      2.92808     0.111600            2.35778    0.0780253      
      14   152555.81+010835.4       231.48257       1.1431872      1.46290      1.11470     0.151257     313     521   51673    2954     281   54561      1365.68    MgII      2803.50      3.48040     0.146120            1.84518    0.0714049      
      15   143826.73+642859.8       219.61137       64.483293      1.22150     0.911400     0.149224     499     623   51988    2947     557   54533      1331.48    FeII      2344.20     0.348436    0.0716752   a       0.313906    0.0449932   a  
      15   143826.73+642859.8       219.61137       64.483293      1.22150     0.911400     0.149224     499     623   51988    2947     557   54533      1331.48    FeII      2374.40     0.298211    0.0570263           0.210840    0.0481323      
      15   143826.73+642859.8       219.61137       64.483293      1.22150     0.911400     0.149224     499     623   51988    2947     557   54533      1331.48    FeII      2382.80      1.00450    0.0680130   a       0.859056    0.0523177   a  
      15   143826.73+642859.8       219.61137       64.483293      1.22150     0.911400     0.149224     499     623   51988    2947     557   54533      1331.48    FeII      2586.70     0.320707    0.0789997           0.293502    0.0486554      
      15   143826.73+642859.8       219.61137       64.483293      1.22150     0.911400     0.149224     499     623   51988    2947     557   54533      1331.48    FeII      2600.20     0.537302    0.0894632           0.388720    0.0507481      
      15   143826.73+642859.8       219.61137       64.483293      1.22150     0.911400     0.149224     499     623   51988    2947     557   54533      1331.48    MgII      2796.40      1.08402    0.0680130           0.766454    0.0565031      
      15   143826.73+642859.8       219.61137       64.483293      1.22150     0.911400     0.149224     499     623   51988    2947     557   54533      1331.48    MgII      2803.50      1.14471    0.0774302           0.745527    0.0434237      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    AlII      1670.80     0.400345    0.0518271           0.356405    0.0461937      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046     CIV      1548.20     0.647088    0.0691028           0.326736    0.0645961      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046     CIV      1550.80     0.209186    0.0537049           0.172381    0.0495737      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    FeII      2344.20     0.385699    0.0510760   a       0.342509    0.0522026   a  
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    FeII      2382.80     0.612536    0.0431892   a       0.655725    0.0503249   a  
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    FeII      2586.70     0.279416    0.0375559           0.308334    0.0529538      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    FeII      2600.20     0.628310    0.0503249           0.789800    0.0600894      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    MgII      2796.40      1.31896    0.0507004            1.37567    0.0570849      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    MgII      2803.50      1.02790    0.0495737            1.03091    0.0544560      
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    SiII      1526.70     0.280167    0.0619672           0.613287    0.0841251   a  
      16   143229.24-010616.0       218.12186      -1.1044615      2.08710      1.66270     0.146823     306     122   51637     306     128   51690      19.9046    TiII      3384.70     0.274909    0.0841251   b       0.329740     0.105532      
      17   022632.51-003841.4       36.635435     -0.64483387      2.35320      1.96990     0.120794     407     304   51820     704      61   52205      129.634    AlII      1670.80     0.606754     0.136705           0.260278    0.0518536      
      17   022632.51-003841.4       36.635435     -0.64483387      2.35320      1.96990     0.120794     407     304   51820     704      61   52205      129.634     CII      1334.50     0.542779     0.105391   c       0.515506    0.0734031      
      17   022632.51-003841.4       36.635435     -0.64483387      2.35320      1.96990     0.120794     407     304   51820     704      61   52205      129.634     CIV      1548.20     0.862992    0.0811475           0.574093    0.0515169      
      17   022632.51-003841.4       36.635435     -0.64483387      2.35320      1.96990     0.120794     407     304   51820     704      61   52205      129.634     CIV      1550.80      1.20408     0.118859           0.488905    0.0528637      
      17   022632.51-003841.4       36.635435     -0.64483387      2.35320      1.96990     0.120794     407     304   51820     704      61   52205      129.634    MgII      2796.40      1.10778     0.330651   b       0.834371     0.190915   b  
      17   022632.51-003841.4       36.635435     -0.64483387      2.35320      1.96990     0.120794     407     304   51820     704      61   52205      129.634    SiIV      1393.80     0.423247    0.0888919           0.459611    0.0595980      
      17   022632.51-003841.4       36.635435     -0.64483387      2.35320      1.96990     0.120794     407     304   51820     704      61   52205      129.634    SiIV      1402.80     0.484528    0.0861982           0.524260    0.0851880      
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888    AlII      1670.80     0.110936    0.0254156           0.169323    0.0480835      
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888     CII      1334.50     0.183748    0.0247287           0.215689    0.0133947      
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888     CIV      1548.20     0.584902    0.0309108           0.558799    0.0175161      
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888     CIV      1550.80     0.427600    0.0302239           0.441682    0.0168292      
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888    MgII      2796.40     0.426226    0.0480835           0.426570    0.0264459      
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888    MgII      2803.50     0.359253    0.0449924           0.360626    0.0261025   a  
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888    NiII      1317.20     0.365435    0.0343454   a       0.438934    0.0175161   c  
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888    NiII      1370.10     0.189930    0.0195769           0.162110    0.0113340   a  
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888    SiIV      1393.80     0.347919    0.0243852           0.255530    0.0123643      
      18   005202.40+010129.2       13.010024       1.0247924      2.27770      1.91160     0.117888     394     534   51812     394     533   51913      34.6888    SiIV      1402.80     0.180313    0.0257590   a       0.328342    0.0175161      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    AlII      1670.80     0.483840    0.0297630           0.624642    0.0289999   a  
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657   AlIII      1854.70     0.138894    0.0328157           0.134315    0.0194605      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657     CIV      1548.20     0.669668    0.0194605            1.43778    0.0625787      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    FeII      2382.80     0.690655    0.0309078           0.836036    0.0274736      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    FeII      2586.70     0.433472    0.0366314           0.340367    0.0202236      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    FeII      2600.20     0.702484    0.0331972           0.734537    0.0251841      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    FeII      2344.20     0.471630    0.0366314           0.469340    0.0282367      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    FeII      2374.40     0.170947    0.0274736           0.227420    0.0282367      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657     MgI      2853.00     0.277407    0.0320525           0.333117    0.0343420      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    MgII      2796.40      1.46449    0.0358683   b        1.55645    0.0316709      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    MgII      2803.50      1.29126    0.0423551   b        1.24890    0.0305262      
      19   004023.76+140807.3       10.099026       14.135399      1.90530      1.62070     0.102732     418      52   51817     418      58   51884      25.5657    SiII      1526.70     0.425459    0.0339604           0.491853    0.0324341      
      20   023620.79-003342.2       39.086623     -0.56176116      1.67120      1.46350    0.0807683     706     279   52199     705      21   52200     0.405927    FeII      2600.20     0.620256     0.122590           0.297544    0.0893038      
      20   023620.79-003342.2       39.086623     -0.56176116      1.67120      1.46350    0.0807683     706     279   52199     705      21   52200     0.405927    MgII      2796.40      1.76943     0.170489           0.835397     0.114065      
      20   023620.79-003342.2       39.086623     -0.56176116      1.67120      1.46350    0.0807683     706     279   52199     705      21   52200     0.405927    MgII      2803.50     0.951898     0.176984           0.962452     0.161153      
      20   023620.79-003342.2       39.086623     -0.56176116      1.67120      1.46350    0.0807683     706     279   52199     705      21   52200     0.405927    TiII      3384.70     0.492795     0.162777   b       0.977877     0.153034   bc 
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    AlII      1670.80     0.610704    0.0572635           0.586711    0.0873348      
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797      CI      1277.20     0.466746    0.0914937   c       0.445312    0.0918136   c  
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797     CII      1334.50     0.616462    0.0838159           0.889344     0.114527      
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797     CIV      1548.20     0.729070    0.0844557   a       0.747945     0.118686   a  
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797     CIV      1550.80     0.735148    0.0892543           0.621901     0.101091   a  
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    FeII      2382.80     0.826002    0.0892543            1.65904     0.157395      
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    FeII      2600.20     0.995553     0.108129            1.23900     0.181388      
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    FeII      2344.20     0.787613    0.0895742   ab       1.49589     0.196104   ab 
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    MgII      2796.40      1.56339     0.202502   c        1.71183     0.323107      
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797      NV      1238.80     0.506414     0.110368   c       0.625420     0.106209   c  
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797      OI      1302.20     0.643975    0.0665408   c       0.643655    0.0767779   c  
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    SiII      1260.40     0.676605    0.0806168   c       0.728750    0.0953325   c  
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    SiII      1304.40     0.607505    0.0678205   c       0.765220    0.0703797      
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    SiII      1526.70     0.524009    0.0579033           0.476023    0.0946927      
      21   024154.42-004757.6       40.476776     -0.79932353      2.38490      2.12590    0.0794345     707     284   52177     706       5   52199      7.03797    SiIV      1402.80     0.810966    0.0959724   a       0.947887     0.133402   a  
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    AlII      1670.80     0.865956    0.0874496   a        1.51363     0.109312      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720   AlIII      1854.70      1.22669     0.189930            1.11362     0.169092      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720     CII      1334.50      1.79511     0.170117   a        1.69536     0.158844      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720     CIV      1548.20     0.896359     0.166359            1.44804     0.167726      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720     CIV      1550.80      1.28373     0.234679            1.12967     0.188905      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    FeII      1608.40     0.576279    0.0983808           0.604974     0.124342      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    FeII      2260.80     0.431441     0.113070           0.407187     0.108287      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    FeII      2344.20      2.23748     0.305390   b        1.11157     0.109312   b  
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    FeII      2374.40      1.02514     0.196078   bc      0.635376     0.183439   b  
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    FeII      2382.80      2.47284     0.301974   abc      1.16178     0.115461   b  
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    FeII      2586.70      1.21985     0.255175   bc      0.837603     0.152354   b  
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    FeII      2600.20      2.30068     0.616588   c        1.07023     0.218282   b  
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    MgII      2796.40      3.30771     0.453645            3.31181     0.342966      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    MgII      2803.50      3.36886     0.410603   b        1.29227     0.228872   b  
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    NiII      1741.60     0.392157     0.102822   a       0.363462    0.0836920      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    SiII      1526.70      1.66735     0.168409           0.619662    0.0826672      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    SiIV      1393.80      1.13821     0.228530           0.585161     0.155428      
      22   131712.01+020224.9       199.30007       2.0402993      2.15620      1.92740    0.0751123     525      26   52295     526     271   52312      5.80720    SiIV      1402.80     0.494637     0.109312           0.595750    0.0959896      
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881   AlIII      1854.70     0.441789    0.0769509           0.427757    0.0774036   a  
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    CaII      3969.60      2.51403     0.396071   bc       1.32039     0.327268   bc 
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    FeII      2344.20      1.26381    0.0814775            1.01666    0.0638240      
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    FeII      2374.40      1.07958    0.0941517           0.712022    0.0497918      
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    FeII      2382.80      1.08456    0.0602028   a        1.30545    0.0701611      
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    FeII      2586.70      1.18142    0.0701611   a        1.07098    0.0534130   a  
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    FeII      2600.20      1.19998    0.0977730            1.19500    0.0529604      
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881     MgI      2853.00      2.50407     0.455821   b       0.571248     0.119500   b  
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    MgII      2796.40      1.89526    0.0932464            1.72959    0.0719718      
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    MgII      2803.50      1.81242    0.0995836            1.28915    0.0674452      
      23   171244.11+555949.7       258.18382       55.997173      1.36020      1.20920    0.0660198     357     345   51813     367     345   51997      83.2881    MnII      2594.50     0.335868     0.105015   a       0.265254    0.0556763      
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290      CI      1280.10     0.514064    0.0196129   c       0.540129    0.0278710   c  
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290     CII      1334.50     0.327742    0.0510968           0.196387    0.0518710      
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290     CIV      1548.20     0.674323     0.101935            1.42890     0.124645      
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290     CIV      1550.80     0.885419     0.131871           0.869419     0.122323      
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290      NV      1238.80     0.454194    0.0376774   c       0.528258    0.0575484   c  
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290    SiII      1260.40     0.280516    0.0415484   c       0.361548    0.0560000   c  
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290    SiIV      1393.80     0.629936    0.0640000           0.776000    0.0929032      
      24   102046.62+282707.1       155.19427       28.452002      3.12480      2.87500    0.0623907    2351     124   53772    2351     121   53786      3.61290    SiIV      1402.80     0.541677    0.0774194           0.480258     0.115871      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    AlII      1670.80     0.815862     0.122337            1.17106     0.145961      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952   AlIII      1854.70     0.757646     0.138789           0.587640     0.146804      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    FeII      2344.20     0.660620     0.147648            1.37777     0.118540      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    FeII      2374.40      1.17528     0.197849            1.00612     0.128665      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    FeII      2382.80      1.87513     0.216410            1.92407     0.176334      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    FeII      2586.70      1.00949     0.134571            1.86248     0.135414      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    FeII      2600.20      1.51276     0.180974            1.48787     0.145961   a  
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952     MgI      2853.00     0.678338     0.158616           0.557688     0.137524      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    MgII      2796.40      2.15609     0.175490            2.04134     0.124868      
      25   161540.76+460451.0       243.91981       46.080830      1.51350      1.37050    0.0585084     814     561   52370     814     564   52443      30.7952    MgII      2803.50      2.33833     0.180131            1.65071    0.0818393      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    AlII      1670.80     0.367197    0.0579566           0.712866    0.0960424      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505   AlIII      1854.70     0.184219    0.0434675           0.422669    0.0467793      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505   AlIII      1862.80     0.251283    0.0409836           0.315036    0.0720318      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    FeII      1608.40     0.172214    0.0484352           0.418944    0.0968703      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    FeII      2344.20     0.726942    0.0794834           0.572115     0.101424      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    FeII      2382.80     0.616824    0.0579566           0.776619    0.0865210      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    FeII      2586.70     0.397417    0.0505051           0.488078    0.0521610      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    FeII      2600.20     0.614340    0.0471932           0.681404    0.0674781      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    MgII      2796.40      1.26552    0.0608544            1.28746    0.0674781      
      26   015733.87-004824.4       29.391125     -0.80681820      1.55130      1.41560    0.0546011     403     213   51871     701     294   52179      127.505    MgII      2803.50      1.06475    0.0422255            1.15251    0.0712039      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    AlII      1670.80      1.48826     0.100336            1.40537    0.0640940      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678   AlIII      1854.70     0.397315     0.124161           0.427181    0.0654362      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678   AlIII      1862.80     0.351678     0.113087           0.237919    0.0500000      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678     CII      1334.50      1.09430     0.114094            1.70638    0.0785235      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678     CIV      1548.20      1.49094     0.108054            1.40772    0.0694631      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678     CIV      1550.80      1.09027    0.0996644           0.948658    0.0587248   a  
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    FeII      1608.40     0.569799    0.0657718           0.747315    0.0446309      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    FeII      2344.20      1.68591     0.138926   b        1.48725    0.0815436      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    FeII      2374.40     0.830537     0.114430           0.736913    0.0845638      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    FeII      2382.80      2.09295     0.104362            2.16611    0.0701342      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    FeII      2586.70      1.57651     0.203691   b        1.30604    0.0996644   b  
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    FeII      2600.20      2.10872     0.278859   b        1.91711     0.152349   b  
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    MgII      2796.40      3.10134     0.209396   b        3.26007     0.148993   b  
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    MgII      2803.50      4.31443     0.616779   bc       3.23490     0.229530   b  
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678      OI      1302.20      1.15302     0.107047            1.12819    0.0624161      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    SiII      1304.40     0.922819     0.121812           0.838255    0.0724832      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    SiII      1526.70      1.24295     0.108725            1.42617    0.0661074      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    SiIV      1393.80     0.828188    0.0912752           0.848993    0.0617450      
      27   114857.22+594153.9       177.23846       59.698365      2.12310      1.98000    0.0468684     953     200   52411    2881     628   54502      701.678    SiIV      1402.80     0.678859     0.119799           0.676846    0.0681208      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    AlII      1670.80     0.883752     0.141020           0.974319     0.200157      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    FeII      1608.40     0.169968    0.0529341           0.215045    0.0306025   a  
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    FeII      2344.20     0.864729     0.110004           0.947025    0.0661677      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    FeII      2382.80      1.51855     0.176585           0.648443    0.0446632      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    FeII      2586.70     0.219594    0.0678218           0.357719    0.0550019      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    FeII      2600.20     0.890369     0.286589   b       0.985071    0.0727844      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417     MgI      2853.00     0.454076     0.114966           0.295687    0.0438361      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    MgII      2796.40      2.46392     0.120756            2.10827    0.0694760      
      28   120142.99+004925.0       180.42912      0.82357288      1.52650      1.41810    0.0438248     285     611   51663     285     616   51930      110.417    MgII      2803.50      1.73070     0.114966            1.69182    0.0665812      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    AlII      1670.80      2.08798     0.184186            2.21630    0.0612890      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522      CI      1277.20     0.289207    0.0670348           0.686628    0.0475628      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522      CI      1656.90     0.598525     0.115874            1.25738    0.0638427      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522     CII      1334.50      3.27034     0.228238   c        1.12044    0.0357519      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522     CIV      1548.20     0.871772     0.135027           0.904013    0.0558624      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522     CIV      1550.80     0.694609     0.143327   c       0.462540    0.0418170      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522     FeI      2484.00     0.766751     0.202381   b       0.440834    0.0469244   b  
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    FeII      1608.40     0.418808     0.106617           0.527021    0.0459667      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    FeII      2344.20      2.36984     0.353689   b        2.02413    0.0983177   b  
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    FeII      2374.40     0.701950     0.165672   b       0.582565    0.0810802      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    FeII      2382.80      3.01625     0.290484   b        3.19692    0.0842724      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    FeII      2586.70     0.613847     0.172694            1.40167    0.0970409      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    FeII      2600.20      3.23076     0.421681            2.92591    0.0979985      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522     MgI      2853.00      2.56743     0.648642   bc       2.00275     0.220896   b  
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    MgII      2796.40      7.23561      1.46487   b        6.04239     0.250263   b  
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    MgII      2803.50      3.99081      1.20407   bc       4.97909     0.234941   b  
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522      OI      1302.20      3.12095     0.248348   b        3.16628     0.321129      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    SiII      1260.40      1.17375    0.0609698   bc       1.08596    0.0223449      
      29   124708.42+500320.7       191.78512       50.055787      2.27120      2.13270    0.0432347    1278      39   52735    2923     431   54563      583.522    SiII      1526.70      2.26099     0.170460            2.13426    0.0657580      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    AlII      1670.80     0.635084    0.0255882   a       0.667069    0.0319852      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861   AlIII      1854.70     0.284313    0.0334068   a       0.221409    0.0373161   a  
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861     CIV      1548.20     0.842988    0.0337622            1.09141    0.0472670   a  
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861     CIV      1550.80     0.720734    0.0358945           0.505722    0.0323406      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    FeII      1608.40     0.340109    0.0291421           0.328737    0.0348283      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    FeII      2344.20     0.684128    0.0227450   a       0.705452    0.0309190   a  
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    FeII      2374.40     0.330869    0.0231004   a       0.351837    0.0245220   a  
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    FeII      2382.80     0.997583    0.0216789           0.989765    0.0294975      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    FeII      2586.70     0.661383    0.0419362   b       0.632952    0.0433577      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    FeII      2600.20     0.969152    0.0408700   b       0.999005    0.0476224   b  
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861     MgI      2853.00     0.391641    0.0387377   b       0.384889    0.0540195      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    MgII      2796.40      1.82316    0.0440685   b        1.75528    0.0600611   b  
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    MgII      2803.50      1.33449    0.0394484   b        1.45675    0.0525979      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    SiII      1526.70     0.616248    0.0284313           0.515317    0.0312744      
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    SiIV      1393.80     0.649655    0.0486886   a       0.569692    0.0454901   a  
      30   212812.33-081529.3       322.05140      -8.2581566      1.88080      1.81380    0.0235278     640       6   52178     640       6   52200      7.81861    SiIV      1402.80     0.433933    0.0433577           0.558675    0.0582842      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485    AlII      1670.80     0.691857     0.152852           0.559620     0.181009      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485     CII      1334.50     0.776831     0.118410           0.418584     0.123941      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485     CIV      1548.20      1.82970     0.184277           0.854263     0.150590      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485     CIV      1550.80     0.949544     0.154361           0.525429     0.104332      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485      NV      1242.80     0.905046     0.103829            1.06016    0.0955326      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485     SII      1259.50     0.712723    0.0955326           0.448500    0.0648616      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485    SiII      1260.40     0.712723    0.0955326           0.448500    0.0648616      
      31   084107.24+333921.7       130.28017       33.656046      3.06940      2.97770    0.0227878     933     106   52642    1209     405   52674      8.04485    SiIV      1393.80     0.778591     0.204892            1.01365     0.212937   c  
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    AlII      1670.80     0.422402    0.0189353   a       0.452625    0.0240332      
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562   AlIII      1854.70     0.189353    0.0207560           0.163499    0.0331367      
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562     CIV      1548.20     0.999563    0.0240332   ac      0.985362    0.0287670   a  
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562     CIV      1550.80     0.840798    0.0222125   a       0.657636    0.0265822   a  
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    FeII      2382.80     0.512344    0.0174787   a       0.544024    0.0302236      
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    FeII      2586.70     0.272376    0.0200277           0.253805    0.0251256      
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    FeII      2600.20     0.484670    0.0189353           0.501056    0.0229408      
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    FeII      2344.20     0.316437    0.0233049           0.246887    0.0233049   a  
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562     MgI      2853.00     0.153303    0.0236691           0.207195    0.0294953   a  
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    MgII      2796.40      1.25919    0.0262180   a        1.22642    0.0324084      
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    MgII      2803.50      1.06802    0.0265822   a        1.10626    0.0331367      
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    SiII      1526.70     0.395091    0.0192994   ac      0.402738    0.0225767   ac 
      32   170428.65+242918.0       256.11940       24.488333      1.79890      1.74620    0.0190061    1687     487   53260    1688     380   53462      73.5562    SiIV      1402.80     0.436967    0.0262180           0.369966    0.0313160      
      33   231055.32+004817.1       347.73052      0.80478040      3.00340      2.95280    0.0127191     381     522   51811     679     335   52177      92.5926     CIV      1548.20      1.03496    0.0581866            1.01827    0.0614754      
      33   231055.32+004817.1       347.73052      0.80478040      3.00340      2.95280    0.0127191     381     522   51811     679     335   52177      92.5926     CIV      1550.80     0.615007    0.0488262            1.09214    0.0660291      
      33   231055.32+004817.1       347.73052      0.80478040      3.00340      2.95280    0.0127191     381     522   51811     679     335   52177      92.5926     SII      1259.50     0.162669    0.0531269           0.220603    0.0642582      
      33   231055.32+004817.1       347.73052      0.80478040      3.00340      2.95280    0.0127191     381     522   51811     679     335   52177      92.5926    SiII      1260.40     0.162669    0.0531269           0.220603    0.0642582      
      33   231055.32+004817.1       347.73052      0.80478040      3.00340      2.95280    0.0127191     381     522   51811     679     335   52177      92.5926    SiIV      1393.80      1.14704     0.185944   c       0.459168    0.0660291      
      33   231055.32+004817.1       347.73052      0.80478040      3.00340      2.95280    0.0127191     381     522   51811     679     335   52177      92.5926    SiIV      1402.80     0.341277    0.0695709           0.281826    0.0637523   a  

